CommonCanvas: An Open Diffusion Model Trained with Creative-Commons Images

We assemble a dataset of Creative-Commons-licensed (CC) images, which we use to train a set of open diffusion models that are qualitatively competitive with Stable Diffusion 2 (SD2). This task presents two challenges: (1) high-resolution CC images lack the captions necessary to train text-to-image generative models; (2) CC images are relatively scarce. In turn, to address these challenges, we use an intuitive transfer learning technique to produce a set of high-quality synthetic captions paired with curated CC images. We then develop a data- and compute-efficient training recipe that requires as little as 3% of the LAION-2B data needed to train existing SD2 models, but obtains comparable quality. These results indicate that we have a sufficient number of CC images (~70 million) for training high-quality models. Our training recipe also implements a variety of optimizations that achieve ~3X training speed-ups, enabling rapid model iteration. We leverage this recipe to train several high-quality text-to-image models, which we dub the CommonCanvas family. Our largest model achieves comparable performance to SD2 on a human evaluation, despite being trained on our CC dataset that is significantly smaller than LAION and using synthetic captions for training. We release our models, data, and code at https://github.com/mosaicml/diffusion/blob/main/assets/common-canvas.md

==> iclr2023/figs/charts/pie-charts/flickr-total-licenses.py <==
import matplotlib.pyplot as plt
import numpy as np

# Define the data
licenses = ["CC BY 2.0", "CC BY-SA 2.0", "CC BY-ND 2.0", "CC BY-NC 2.0", "CC BY-NC-SA 2.0", "CC BY-NC-ND 2.0"]
values = [93408732, 48910054, 24744496, 63083411, 133233578, 115645633]

# Ensure that matplotlib can handle large integers correctly
values = np.array(values, dtype=np.int64)

# Function to format label with actual values
#def func(pct, allvals):
#    absolute = int(pct/100.*np.sum(allvals))
#    return "{:d}".format(absolute)
def func(pct, allvals):
    absolute = int(pct/100.*np.sum(allvals))
    return "{:,}".format(absolute)

# Plot the pie chart
fig, ax = plt.subplots()
ax.pie(values, labels=licenses, autopct=lambda pct: func(pct, values), startangle=90)
ax.axis('equal')  # Equal aspect ratio ensures the pie is circular.

# Display the plot
plt.title('Proportion of CC Licenses in Flickr (8/17/23)')
plt.savefig("flickr-total-licenses-cc.png")
#plt.show()



==> iclr2023/figs/charts/pie-charts/yfcc100m-license.py <==
import matplotlib.pyplot as plt
import numpy as np

# Define the data
licenses = ["CC BY 2.0", "CC BY-SA 2.0", "CC BY-ND 2.0", "CC BY-NC 2.0 ", "CC BY-NC-SA 2.0", "CC BY-NC-ND 2.0"]
photos = [17210144, 9408154, 4910766, 12674885, 28776835, 26225780]

# Ensure that matplotlib can handle large integers correctly
photos = np.array(photos, dtype=np.int64)

# Custom function to display absolute values
def func(pct, allvals):
    absolute = int(pct/100.*np.sum(allvals))
    return "{:,}".format(absolute)

# Plot the pie chart
fig, ax = plt.subplots()
ax.pie(photos, labels=licenses, autopct=lambda pct: func(pct, photos), startangle=90)
ax.axis('equal')  # Equal aspect ratio ensures the pie is circular.

# Display the plot
plt.title('Proportion of CC Licenses in YFCC100M')
plt.savefig("yfcc100m-license-img.png")


==> iclr2023/wandb_charts/conc-caps-subsets-v2/simple_plotting.py <==
import numpy as np
import wandb
import pandas as pd
from scipy.stats import binom_test
from scipy.special import binom

import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
import matplotlib.transforms as mtransforms
from matplotlib.ticker import FixedLocator
from PIL import Image

# Add the font to the font_manager
# font_manager.fontManager.addfont('../DM_Sans/DMSans-Regular.ttf')
#plt.rcParams['text.latex.preamble']

plt.rcParams['text.usetex'] = False
# Set the default font family to 'DM Sans'
# plt.rcParams['font.family'] = 'DM Sans'
plt.rcParams['text.color'] = '#454545'

# Set your API key
wandb.login(key="638be709bcb79ccf8a484a601c1646142b884c44")#key="your_key")
api = wandb.Api()


runs ={}
# DESPITE THE URLS THESE ARE ALL 256 EVALs
runs["70M YFCC NC"] = {}
runs["70M YFCC NC"]["COCO 2014"] = 'https://wandb.ai/mosaic-ml/diffusion-clean-fid-eval/runs/z0vho5km'
runs["70M YFCC NC"]["paintings"] =  "https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/a02k9dkc"
runs["70M YFCC NC"]["photography"] = "https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/m74a2a7a"
runs["70M YFCC NC"]["people"] = "https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/s3be1uy7"
runs["70M YFCC NC"]["faces"] = "https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/n1q63cmf"


runs["30M YFCC COMM"] = {}
runs["30M YFCC COMM"]["COCO 2014"] = 'https://wandb.ai/mosaic-ml/diffusion-clean-fid-eval/runs/yas2nx25'
runs["30M YFCC COMM"]["paintings"] = 'https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/98vzawek'
runs['30M YFCC COMM']["photography"] = 'https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/zak8p5ln'
runs['30M YFCC COMM']['people'] = ' https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/7c6knf2o'
runs['30M YFCC COMM']["faces"] = 'https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/2k8fd9di'

# Line: wandb: 🚀 View run eval-sd2-YFCC100M-subset-cc-by-nc-ccpainting at: https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/98vzawek

# Run Name: eval-sd2-YFCC100M-subset-cc-by-nc-ccpainting
# URL: https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/98vzawek
# Line: wandb: 🚀 View run eval-sd2-YFCC100M-subset-cc-by-nc-ccpeople at: https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/7c6knf2o

# Run Name: eval-sd2-YFCC100M-subset-cc-by-nc-ccpeople
# URL: https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/7c6knf2o
# Line: wandb: 🚀 View run eval-sd2-YFCC100M-subset-cc-by-nc-ccphotography at: https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/zak8p5ln

# Run Name: eval-sd2-YFCC100M-subset-cc-by-nc-ccphotography
# URL: https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/zak8p5ln
# Line: wandb: 🚀 View run eval-sd2-YFCC100M-subset-cc-by-nc-ccface at: https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/2k8fd9di

# Run Name: eval-sd2-YFCC100M-subset-cc-by-nc-ccface
# URL: https://wandb.ai/mosaic-ml/eval-sd2-512-cc-subsets/runs/2k8fd9di

runs['1.13B LAION'] = {}
runs['1.13B LAION']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/nx4w8j84'
runs['1.13B LAION']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/hslizrjl'
runs['1.13B LAION']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/9dna8mj1'
runs['1.13B LAION']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/9sok374c'
runs['1.13B LAION']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/b67ts01k'

runs['10M LAION'] = {}
runs['10M LAION']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/xhbufk1e'
runs['10M LAION']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/4bozf47v'
runs['10M LAION']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/gft5f8ji'
runs['10M LAION']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/w0nknq43'
runs['10M LAION']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/vry7wuo6'

runs['90M LAION'] = {}
runs['90M LAION']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/qsm2iwhh'
runs['90M LAION']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/6mcl9ytu'
runs['90M LAION']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/dhwqkh2m'
runs['90M LAION']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/212bn72y'
runs['90M LAION']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/9ta5i6by'

runs['90M BLIP2'] = {}
runs['90M BLIP2']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/p6kww9qd'
runs['90M BLIP2']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/4v076c3q'
runs['90M BLIP2']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/8t6fckrw'
runs['90M BLIP2']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/fodpan79'
runs['90M BLIP2']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/srpzgrk4'

runs['100M YFCC'] = {}
runs['100M YFCC']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/2sbysfav'
runs['100M YFCC']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/uj8oojrl'
runs['100M YFCC']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/hjolvi3w'
runs['100M YFCC']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/1j640atb'
runs['100M YFCC']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/ewfyb8nr'


def get_results(run_link):
    run_path = '/'.join(run_link.split('/')[3:])
    run = api.run(run_path)
    # Find the guidance scales used in eval
    guidance_scales = [k.split('/')[0] for k in run.summary.keys() if 'CLIP-score' in k]

    # Extract the metrics and their minimums
    found_scales = []
    fids = []
    clips = []
    kids = []
    clip_fids = []
    for scale in guidance_scales:
        if f'{scale}/FID' in run.summary:
            found_scales.append(float(scale))
            fids.append(run.summary[f'{scale}/FID'])
        if f'{scale}/CLIP-score' in run.summary:
            clips.append(run.summary[f'{scale}/CLIP-score'])
        if f'{scale}/KID' in run.summary:
            kids.append(run.summary[f'{scale}/KID'])
        if f'{scale}/CLIP-FID' in run.summary:
            clip_fids.append(run.summary[f'{scale}/CLIP-FID'])

    min_fid_gs = (min(fids), clips[fids.index(min(fids))], found_scales[fids.index(min(fids))])
    min_clip_fid_gs = (min(clip_fids), clips[clip_fids.index(min(clip_fids))], found_scales[clip_fids.index(min(clip_fids))])
    min_kid_gs = (min(kids), clips[kids.index(min(kids))], found_scales[kids.index(min(kids))])

    return {'fid': min_fid_gs, 'clip-fid': min_clip_fid_gs, 'kid': min_kid_gs}
from collections import defaultdict
all_results = defaultdict(dict )
for key, val in sorted(runs.items()):
    all_results[key] = {k:get_results(v) for k,v in val.items()}
# PLotting Code goes here
metric = 'clip-fid'
labels = ['1.13B LAION', '10M LAION', '90M LAION', '90M BLIP2', '30M YFCC COMM', '70M YFCC NC']
#labels = ['1.13B LAION', '10M LAION', '90M LAION', '90M BLIP2',  '70M YFCC NC']
#labels = ['1.13B LAION', '10M LAION', '90M LAION', '90M BLIP2', '100M YFCC']

subsets = [s for s in all_results[labels[0]].keys()]
def mean(all_results, subsets, metric):
    subset_means = {}
    for s in subsets:
        subset_means[s] = 0
        for l in all_results.keys():
            subset_means[s] += all_results[l][s][metric][0]/len(all_results.keys())
    return subset_means
subset_means =  mean(all_results, subsets, metric)
subsets = sorted(subsets, key=lambda x: subset_means[x])
subsets.remove('COCO 2014')
subsets = ['COCO 2014'] + subsets

color = ['#13294e', 'purple', '#ee3932', '#f7b023', 'green', 'brown']

# Number of groups
num_groups = len(subsets)

# Number of subgroups
num_subgroups = len(labels)

# Data
group_data = np.zeros((num_groups, num_subgroups))
for i, s in enumerate(subsets):
    for j, l in enumerate(labels):
        group_data[i, j] = all_results[l][s][metric][0]

# Create an array with the position of each group
group_positions = np.arange(num_groups)

# The width of each bar
bar_width = 0.4

# Initialize the plot
fig, ax = plt.subplots(figsize=(16, 8))

# Loop over the subgroups to create a bar for each subgroup
for i in range(num_subgroups):
    ax.bar(group_positions - bar_width/2 + i/(num_subgroups-1)*bar_width,
           group_data[:, i],
           width=bar_width/num_subgroups,
           align='center',
           color=color[i],
           label=labels[i])

# Set the x ticks to be the group_positions
ax.set_xticks(group_positions)

ax.set_ylabel('CLIP-FID', color="#454545", fontsize=18)

# Set the x tick labels to be the names of your groups (if you have any)
ax.set_xticklabels(subsets, fontsize=14, color="#454545")
ax.tick_params(axis='y', labelsize=14, colors="#454545")

# Make the plot look cleaner
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_color('gray')
ax.spines['bottom'].set_color('gray')

#Place dotted line after COCO
ax.axvline(0.5, color='black', linestyle='--', linewidth=0.7, alpha=0.7)


# Set the gridlines to be behind the bars
ax.set_axisbelow(True)  # Add this line
ax.yaxis.grid(True, linestyle='--', linewidth=0.7, alpha=0.3)

ax.legend(fontsize=14)
# Show the plot
plt.tight_layout()
plt.savefig('subsets.png', format='png')
img = Image.open('subsets.png')
rgb_img = img.convert('RGB')  # Convert RGBA to RGB, effectively dropping alpha channel
rgb_img.save('subsets_no_alpha.png')
plt.savefig("subsets.pdf")
plt.show()


==> iclr2023/wandb_charts/conc-caps-subsets/simple_plotting.py <==
import numpy as np
import wandb
import pandas as pd
from scipy.stats import binom_test
from scipy.special import binom

import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
import matplotlib.transforms as mtransforms
from matplotlib.ticker import FixedLocator
from PIL import Image

# Add the font to the font_manager
# font_manager.fontManager.addfont('../DM_Sans/DMSans-Regular.ttf')
#plt.rcParams['text.latex.preamble']

plt.rcParams['text.usetex'] = False
# Set the default font family to 'DM Sans'
# plt.rcParams['font.family'] = 'DM Sans'
plt.rcParams['text.color'] = '#454545'

# Set your API key
wandb.login(key="638be709bcb79ccf8a484a601c1646142b884c44")#key="your_key")
api = wandb.Api()


runs ={}

runs['1.13B LAION'] = {}
runs['1.13B LAION']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/nx4w8j84'
runs['1.13B LAION']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/hslizrjl'
runs['1.13B LAION']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/9dna8mj1'
runs['1.13B LAION']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/9sok374c'
runs['1.13B LAION']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/b67ts01k'

runs['10M LAION'] = {}
runs['10M LAION']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/xhbufk1e'
runs['10M LAION']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/4bozf47v'
runs['10M LAION']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/gft5f8ji'
runs['10M LAION']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/w0nknq43'
runs['10M LAION']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/vry7wuo6'

runs['90M LAION'] = {}
runs['90M LAION']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/qsm2iwhh'
runs['90M LAION']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/6mcl9ytu'
runs['90M LAION']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/dhwqkh2m'
runs['90M LAION']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/212bn72y'
runs['90M LAION']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/9ta5i6by'

runs['90M BLIP2'] = {}
runs['90M BLIP2']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/p6kww9qd'
runs['90M BLIP2']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/4v076c3q'
runs['90M BLIP2']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/8t6fckrw'
runs['90M BLIP2']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/fodpan79'
runs['90M BLIP2']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/srpzgrk4'

runs['100M YFCC'] = {}
runs['100M YFCC']['COCO 2014'] = 'https://wandb.ai/mosaic-ml/cory-sd-256-eval-new-coco/runs/2sbysfav'
runs['100M YFCC']['paintings'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/uj8oojrl'
runs['100M YFCC']['photography'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/hjolvi3w'
runs['100M YFCC']['people'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/1j640atb'
runs['100M YFCC']['faces'] = 'https://wandb.ai/mosaic-ml/cory-cc-eval-subsets/runs/ewfyb8nr'


def get_results(run_link):
    run_path = '/'.join(run_link.split('/')[3:])
    run = api.run(run_path)
    # Find the guidance scales used in eval
    guidance_scales = [k.split('/')[0] for k in run.summary.keys() if 'CLIP-score' in k]

    # Extract the metrics and their minimums
    found_scales = []
    fids = []
    clips = []
    kids = []
    clip_fids = []
    for scale in guidance_scales:
        if f'{scale}/FID' in run.summary:
            found_scales.append(float(scale))
            fids.append(run.summary[f'{scale}/FID'])
        if f'{scale}/CLIP-score' in run.summary:
            clips.append(run.summary[f'{scale}/CLIP-score'])
        if f'{scale}/KID' in run.summary:
            kids.append(run.summary[f'{scale}/KID'])
        if f'{scale}/CLIP-FID' in run.summary:
            clip_fids.append(run.summary[f'{scale}/CLIP-FID'])

    min_fid_gs = (min(fids), clips[fids.index(min(fids))], found_scales[fids.index(min(fids))])
    min_clip_fid_gs = (min(clip_fids), clips[clip_fids.index(min(clip_fids))], found_scales[clip_fids.index(min(clip_fids))])
    min_kid_gs = (min(kids), clips[kids.index(min(kids))], found_scales[kids.index(min(kids))])

    return {'fid': min_fid_gs, 'clip-fid': min_clip_fid_gs, 'kid': min_kid_gs}
from collections import defaultdict
all_results = defaultdict(dict )
for key, val in sorted(runs.items()):
    all_results[key] = {k:get_results(v) for k,v in val.items()}
# PLotting Code goes here
metric = 'clip-fid'
labels = ['1.13B LAION', '10M LAION', '90M LAION', '90M BLIP2', '100M YFCC']
labels = ['1.13B LAION', '10M LAION', '90M LAION', '90M BLIP2', '100M YFCC']

subsets = [s for s in all_results[labels[0]].keys()]
def mean(all_results, subsets, metric):
    subset_means = {}
    for s in subsets:
        subset_means[s] = 0
        for l in all_results.keys():
            subset_means[s] += all_results[l][s][metric][0]/len(all_results.keys())
    return subset_means
subset_means =  mean(all_results, subsets, metric)
subsets = sorted(subsets, key=lambda x: subset_means[x])
subsets.remove('COCO 2014')
subsets = ['COCO 2014'] + subsets

color = ['#13294e', 'purple', '#ee3932', '#f7b023', 'green']

# Number of groups
num_groups = len(subsets)

# Number of subgroups
num_subgroups = len(labels)

# Data
group_data = np.zeros((num_groups, num_subgroups))
for i, s in enumerate(subsets):
    for j, l in enumerate(labels):
        group_data[i, j] = all_results[l][s][metric][0]

# Create an array with the position of each group
group_positions = np.arange(num_groups)

# The width of each bar
bar_width = 0.4

# Initialize the plot
fig, ax = plt.subplots(figsize=(16, 8))

# Loop over the subgroups to create a bar for each subgroup
for i in range(num_subgroups):
    ax.bar(group_positions - bar_width/2 + i/(num_subgroups-1)*bar_width,
           group_data[:, i],
           width=bar_width/num_subgroups,
           align='center',
           color=color[i],
           label=labels[i])

# Set the x ticks to be the group_positions
ax.set_xticks(group_positions)

ax.set_ylabel('CLIP-FID', color="#454545", fontsize=18)

# Set the x tick labels to be the names of your groups (if you have any)
ax.set_xticklabels(subsets, fontsize=14, color="#454545")
ax.tick_params(axis='y', labelsize=14, colors="#454545")

# Make the plot look cleaner
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_color('gray')
ax.spines['bottom'].set_color('gray')

#Place dotted line after COCO
ax.axvline(0.5, color='black', linestyle='--', linewidth=0.7, alpha=0.7)


# Set the gridlines to be behind the bars
ax.set_axisbelow(True)  # Add this line
ax.yaxis.grid(True, linestyle='--', linewidth=0.7, alpha=0.3)

ax.legend(fontsize=14)
# Show the plot
plt.tight_layout()
plt.savefig('subsets.png', format='png')
img = Image.open('subsets.png')
rgb_img = img.convert('RGB')  # Convert RGBA to RGB, effectively dropping alpha channel
rgb_img.save('subsets_no_alpha.png')
plt.savefig("subsets.pdf")

